Generically log smooth families via generators and relations

Let $f\colon X \to \mathbb{A}^1_t$ be an affine flat morphism of finite type, and let $V = f^{-1}(0)$. Then, we obtain a morphism of log schemes $f\colon (X|V) \to (\mathbb{A}^1_t|0)$. In this article, we develop algorithmic tools to study the log-geometric properties of $f$ by means of a presentation \[\Gamma(X,\mathcal{O}_X) = \Bbbk[t,x_1,\ldots,x_n]/(f_1,\ldots,f_r).\] We obtain similar tools for projective flat morphisms when the homogeneous coordinate ring is given by generators and relations. We provide an implementation of our algorithms in Macaulay2. In a slightly different direction, we give some results on the sheaf $\mathcal{LS}_V$ of log smooth structures on a toroidal crossing scheme $(V,\mathcal{P},\bar\rho)$.

==> anc/example-affine-gls-family-112.m2 <==
-- This script contains the computations for 2.16.
-- equations: xy = z² - t², zw = tu

-- It is not necessary to paste the contents of the methods-gls-families.m2
-- into the session before running this script.


--=== PREAMBLE ==========================================================
--=======================================================================

needsPackage "TestIdeals";
-- We use the method isCohenMacaulay().

-- We define a method to compute relative Kähler differential forms.
cotangentModule = method();
cotangentModule PolynomialRing := R -> coker jacobian R;
cotangentModule QuotientRing := R -> coker jacobian R;

-- Let φ: R → A be a ring map. This function computes the module homomorphism Ω¹_R ⊗ A → Ω¹_A.
cotangentPullback = method();
cotangentPullback RingMap := phi -> (
	cP'OS = source phi;
	cP'OX = target phi;
	inducedMap(cotangentModule cP'OX,tensor(phi,cotangentModule cP'OS), jacobian(phi(vars cP'OS)))
);

-- Let φ: R → A be a ring map. This function computes Ω¹_{A/R}.
cotangentModule RingMap := phi -> coker (cotangentPullback phi);

-- The next function computes Ω¹_A → Ω¹_{A/R}.
cotangentQuotientMap = method();
cotangentQuotientMap RingMap := phi -> inducedMap(cotangentModule phi,cotangentModule target phi);

-- The following method allows us to lift an ideal from a QuotientRing to its ambient ring.
ambientIdeal = method();
ambientIdeal Ideal := I -> (
	R = ring I;
	p = map(R,ambient R);
	preimage(p,I)
);



--=== MAIN PART ===================================================
--=================================================================

R'B = QQ[t];
R'P = QQ[t,x,y,z,w,u];

-- The following definitions ensure easy access to the variables in R'P.
t' = t;
x' = x;
y' = y;
z' = z;
w' = w;
u' = u;

R'X = R'P/(x*y - z^2 + t^2, z*w - t*u);
f = map(R'X,R'B);
d = 3;

-- These data are an instance of Situation 2.9.


assert(isPrime ideal 0_R'X);
assert(dim R'X == (d + 1));
assert(isCohenMacaulay R'X);
assert(isInjective f);

Om1'XB = cotangentModule f;
fitt = fittingIdeal(d,Om1'XB);
assert((dim (R'X/fitt)) <= (d - 1));

-- The conditions of Lemma 2.10 are satisfied so that f: X̄ → B̄ is pre–gls.

assert((radical fitt) == ideal (t,z,x*w,y*w));
-- Thus, V is the only singular fiber of f: X̄ → B̄, and we can take B = B̄.

-- ........................................................

R'V = R'P/(ideal R'X + ideal t');
comp'V'ideals = minimalPrimes ideal R'V;
comp'V = apply(comp'V'ideals, I -> R'P/I);
assert(comp'V'ideals == {ideal(w',t',x'*y' - z'^2), ideal(z',y',t'), ideal(z',x',t')});

-- Thus, V has three irreducible components given by:
-- 	V(x,y,z) = {t = w = xy - z² = 0}
--	V(x,w)   = {t = y = z       = 0}
--	V(y,w)   = {t = x = z       = 0}

assert(apply(comp'V,dim) == {3,3,3});
assert(apply(comp'V,isNormal) == {true,true,true});
comp'V'singularIdeal = apply(comp'V, R -> ambientIdeal radical fittingIdeal(d,cotangentModule R));
assert(comp'V'singularIdeal == {ideal (w',z',y',x',t'), ideal 1_R'P, ideal 1_R'P});

-- Thus, each irreducible component of V is normal and of dimension 3.
-- The singular locus of V(x,y,z) is (t,x,y,z,w) while V(x,w) and V(y,w) are smooth.


Om1'V = cotangentModule R'V;
R'D = R'P/(ambientIdeal radical fittingIdeal(d,Om1'V));
assert(ideal R'D == ideal(t',z',x'*y',x'*w',y'*w'));
comp'D'ideals = minimalPrimes ideal R'D;
assert(comp'D'ideals == {ideal (z', y', x', t'), ideal (w', z', x', t'), ideal (w', z', y', t')});

-- Thus, D has three irreducible components given by:
-- 	D(w) = {x = y = z = t = 0} ≅ Spec ℚ[w,u]
--	D(y) = {x = z = w = t = 0} ≅ Spec ℚ[y,u] 
--	D(x) = {y = z = w = t = 0} ≅ Spec ℚ[x,u]
-- In particular, each irreducible component of D has the same dimension d - 1 = 2.

assert((comp'V'ideals_0 + comp'V'ideals_1) == comp'D'ideals_2);
assert((comp'V'ideals_0 + comp'V'ideals_2) == comp'D'ideals_1);
assert((comp'V'ideals_1 + comp'V'ideals_2) == comp'D'ideals_0);

-- Thus, we have:
-- 	V(x,y,z) ∩ V(x,w) = D(x)
--	V(x,y,z) ∩ V(y,w) = D(y)
--	V(x,w)   ∩ V(y,w) = D(w)
-- The singular locus D ⊂ V is precisely the locus where at least 2 components meet.

Om1'D = cotangentModule R'D;
R'T = R'P/(ambientIdeal radical fittingIdeal(d - 1,Om1'D));
assert((ideal R'T) == ideal (w', z', y', x', t'));
assert((comp'V'ideals_0 + comp'V'ideals_1 + comp'V'ideals_2) == ideal R'T);

-- Thus, T ⊂ D is cut out by (t,x,y,z,w). Furthermore, we have 
--	V(x,y,z) ∩ V(x,w) ∩ V(y,w) = T ≅ Spec ℚ[u].

-- ...................................................

-- We show that 𝒞₂ˣV = T. 
-- Since the irreducible components of V are normal, 
-- the normalization Y of V is the disjoint union Y = V(x,y,z) ⊔ V(x,w) ⊔ V(y,w).
-- (See [Stacks, Tag 0CDV].)
-- In particular, Y is smooth on ν⁻¹(V \ T), and Y → V is unramified.
-- The homomorphism ν*: 𝒪_V → ν⁎𝒪_Y is given as the diagonal to the direct sum of the three quotients maps.

summands'nu = apply(comp'V'ideals, I -> inducedMap(R'P^1/I, R'P^1/(ideal R'V)));
nu'sharp = summands'nu_0 || summands'nu_1 || summands'nu_2;
assert((annihilator coker nu'sharp) == ideal R'D);

-- Thus, the conductor locus C ⊂ V equals D. 
-- In particular, each irreducible component has dimension 2, and C \ T = D \ T is smooth.

-- Let μ: H → C be the restriction of ν: Y → V to C ⊂ V. We compute M = μ⁎𝒪_H.
summands'mu = apply(comp'V'ideals, I -> R'P^1/(I + ideal R'D));
M = summands'mu_0 ++ summands'mu_1 ++ summands'mu_2;
assert(radical fittingIdeal(1,M) == ideal R'D);
assert(fittingIdeal(2,M) == ideal R'T);

-- Thus, M = μ⁎𝒪_H is locally free of rank 2 on D \ T. 
-- In summary, we have 𝒞₂ˣV = T.

-- ......................................................

-- We compute K⁽ⁱ⁾ and Z⁽ⁱ⁾.

Om1'X = cotangentModule R'X;
Om1'X'V = Om1'X ** R'V;
E'V = Ext^1(Om1'X'V,R'V);
sigma'0 = id_(E'V);
ideal'Z1 = ambientIdeal annihilator image sigma'0;
comp'Z1'ideals = minimalPrimes radical ideal'Z1;
assert(comp'Z1'ideals == {ideal (z', y', x', t'), ideal (u', w', z', x', t'), ideal (u', w', z', y', t')});

-- Thus, dim((D(x) \ T) ∩ Z⁽¹⁾) = dim((D(y) \ T) ∩ Z⁽¹⁾) = 1 = d - 2.
-- Moreover, we have D(w) \ T ⊆  Z⁽¹⁾.

rho = cotangentQuotientMap f;
rho'0 = tensor(map(R'V,R'X),rho);
xi'0 = Ext^1(rho'0,R'V^1);
ideal'K1 = ambientIdeal radical annihilator kernel xi'0;
assert(ideal'K1 == ideal (w', z', t', x'*y'));

-- Thus, we have (D(w) \ T) ∩ K⁽¹⁾ = ∅.

R'X1 = R'P/(ideal R'X + ideal (t'^2));
Om1'X'X1 = Om1'X ** R'X1;
E'X1 = Ext^1(Om1'X'X1,R'X1^1);
sigma'1 = t * id_(E'X1);
ideal'Z2 = ambientIdeal annihilator image sigma'1;
assert(ideal'Z2 == ideal (z',y',x',t',w'^2 - u'^2));

-- Thus, we have dim((D(w) \ T) ∩ Z⁽²⁾) = 1 = d - 2. 
-- In summary, the conditions of Lemma 2.14 are satisfied.

--.........................................

-- We proceed to compute the differentially log singular locus, as discussed in Example 4.6.

W1'XB = dual dual Om1'XB;
fitt'W = fittingIdeal(3,W1'XB);
comp'DLogSing = minimalPrimes ambientIdeal radical fitt'W;
assert(comp'DLogSing == {
	ideal (u',w',z',y',t'), ideal (u',w',z',x',t'), 
	ideal (z',y',x',t',w' - u'), ideal (z',y',x',t',w' + u')
});


==> anc/example-log-singular-point-in-T.m2 <==
-- This script contains the computations for 4.7.
-- equation: f₁ = xyz - t(x + y + z)

-- It is not necessary to paste the contents of the methods-gls-families.m2
-- into the session before running this script.

--=== PREAMBLE ==========================================================
--=======================================================================

needsPackage "TestIdeals";
-- We use the method isCohenMacaulay().

-- We define a method to compute relative Kähler differential forms.
cotangentModule = method();
cotangentModule PolynomialRing := R -> coker jacobian R;
cotangentModule QuotientRing := R -> coker jacobian R;

-- Let φ: R → A be a ring map. This function computes the module homomorphism Ω¹_R ⊗ A → Ω¹_A.
cotangentPullback = method();
cotangentPullback RingMap := phi -> (
	cP'OS = source phi;
	cP'OX = target phi;
	inducedMap(cotangentModule cP'OX,tensor(phi,cotangentModule cP'OS), jacobian(phi(vars cP'OS)))
);

-- Let φ: R → A be a ring map. This function computes Ω¹_{A/R}.
cotangentModule RingMap := phi -> coker (cotangentPullback phi);

-- The next function computes Ω¹_A → Ω¹_{A/R}.
cotangentQuotientMap = method();
cotangentQuotientMap RingMap := phi -> inducedMap(cotangentModule phi,cotangentModule target phi);

-- The following method allows us to lift an ideal from a QuotientRing to its ambient ring.
ambientIdeal = method();
ambientIdeal Ideal := I -> (
	R = ring I;
	p = map(R,ambient R);
	preimage(p,I)
);



--=== MAIN PART ===================================================
--=================================================================

R'B = QQ[t];
R'P = QQ[t,x,y,z];

-- The following definitions ensure easy access to the variables in R'P.
t' = t;
x' = x;
y' = y;
z' = z;

f1 = x*y*z - t*(x + y + z);
R'X = R'P/(f1);
f = map(R'X,R'B);
d = 2;

assert(isPrime ideal 0_R'X);  
assert(dim R'X == (d + 1));
assert(isCohenMacaulay R'X);
assert(isInjective f);

Om1'XB = cotangentModule f;
fitt = fittingIdeal(2,Om1'XB);
assert(dim(R'X/fitt) == (d - 1));
assert(ambientIdeal radical fitt == ideal (t',y'*z',x'*z',x'*y'));

-- Thus, we have an instance of Situation 2.9, and the conditions of Lemma 2.10 are satisfied.
-- In particular, f: X̄ → B̄ is pre–gls.
-- We also see that V is the only singular fiber of f: X̄ → B̄. Thus, we take B = B̄.
-- From now on, we write f: X → B.

-- V = {xyz = 0} is apparently a normal crossing scheme.

R'V = R'P/(ideal R'X + ideal t');
Om1'V = cotangentModule R'V;
R'D = R'P/(ambientIdeal radical fittingIdeal(2,Om1'V));
assert(ideal R'D == ideal (t',x'*y',y'*z',z'*x'));
Om1'D = cotangentModule R'D;
R'T = R'P/(ambientIdeal radical fittingIdeal(1,Om1'D));
assert(ideal R'T == ideal (t',x',y',z'));

-- V \ T is clearly a double normal crossing scheme.
-- We omit an explicit verification by means of Lemma 2.12.
-- We clearly have dim T = 0 = d - 2.
-- Thus, the dimension is as required in Lemma 2.14.

Om1'X = cotangentModule R'X;
Om1'X'V = Om1'X ** R'V;
E'V = Ext^1(Om1'X'V,R'V);
sigma'0 = id_(E'V);
ideal'Z1 = ambientIdeal annihilator image sigma'0;
assert(radical ideal'Z1 == ideal (t',x',y',z'));

-- We show that 0 ∈ V is indeed a log singular point.

W1'XB = dual dual Om1'XB;
fitt'W = fittingIdeal(2,W1'XB);
assert(ambientIdeal radical fitt'W == ideal (z',y',x',t'));

-- Thus, the differentially log singular locus is {t = x = y = z = 0} = T.


==> anc/example-projective-gls-family-112.m2 <==
-- This script contains the computations for 2.21.
-- equations: f₁ = xy - z² + t²(u² + v² + w²)
--	      f₂ = zw - t(uv - x² - y²)

-- It is not necessary to paste the contents of the methods-gls-families.m2
-- into the session before running this script.


--=== PREAMBLE ==========================================================
--=======================================================================

needsPackage "TestIdeals";
-- We use the method isCohenMacaulay().

-- We define a method to compute relative Kähler differential forms.
cotangentModule = method();
cotangentModule PolynomialRing := R -> coker jacobian R;
cotangentModule QuotientRing := R -> coker jacobian R;

-- Let φ: R → A be a ring map. This function computes the module homomorphism Ω¹_R ⊗ A → Ω¹_A.
cotangentPullback = method();
cotangentPullback RingMap := phi -> (
	cP'OS = source phi;
	cP'OX = target phi;
	inducedMap(cotangentModule cP'OX,tensor(phi,cotangentModule cP'OS), jacobian(phi(vars cP'OS)))
);

-- Let φ: R → A be a ring map. This function computes Ω¹_{A/R}.
cotangentModule RingMap := phi -> coker (cotangentPullback phi);

-- The next function computes Ω¹_A → Ω¹_{A/R}.
cotangentQuotientMap = method();
cotangentQuotientMap RingMap := phi -> inducedMap(cotangentModule phi,cotangentModule target phi);

-- The following method allows us to lift an ideal from a QuotientRing to its ambient ring.
ambientIdeal = method();
ambientIdeal Ideal := I -> (
	R = ring I;
	p = map(R,ambient R);
	preimage(p,I)
);



--=== MAIN PART ===================================================
--=================================================================

R'B = QQ[t];
R'P = QQ[t,x,y,z,u,v,w];

-- The following definitions ensure easy access to the variables in R'P.
t' = t;
x' = x;
y' = y;
z' = z;
u' = u;
v' = v;
w' = w;

f1 = x*y - z^2 + t^2*(u^2 + v^2 + w^2);
f2 = z*w - t*(u*v - x^2 - y^2);
R'X = R'P/(f1,f2);
f = map(R'X,R'B);
d = 3;

assert(isPrime ideal R'X);
assert((dim R'X) == (d + 2));
assert(isCohenMacaulay R'X);
assert(isInjective f);

Om1'XB = cotangentModule f;
fitt = fittingIdeal(d + 1,Om1'XB);
assert(dim(R'X/fitt) <= d);

-- Thus, we have an instance of Situation 2.18.

-- We determine the singular fibers of the projective morphism f: X → B.
-- The following map corresponds to ϵ: B → X▵ = Spec R'X.
eps = map(R'B,R'X);
comp'Sing'XB = minimalPrimes radical fitt;
disc'fa = apply(comp'Sing'XB, I -> trim eps(I));
disc'dim = apply(comp'Sing'XB, Co -> dim Co);

-- This is a list of ϵ⁻¹(A), where A ranges over the irreducible components of Sing(X▵/B).
-- Since Sing(X▵/B) is homogeneous, we have A ⊂ f▵⁻¹(ϵ⁻¹(A)).
-- We classify the fourteen entries of disc'fa as follows:
--	0, 1, 2 : The ideal is (t) so that these components of Sing(X▵/B) are contained in V.
--	3       : The ideal is (0). In fact, this component is = ϵ(B).
--      4 ... 13: The ideal defines a proper closed subset of B. We have:
--			2 × (2t - 1)
--			2 × (2t + 1)
--			2 × (4t² + 1)
--			4 × (16t⁴ + 1)
--	          The dimension of the irreducible component is 1 in each of these 10 cases.
-- We define Disc(f) = {t(2t - 1)(2t + 1)(4t² + 1)(16t⁴ + 1) = 0} and B* = B \ Disc(f).
-- Then, the projective morphism X* → B* is smooth because the singular locus of X▵ → B
-- is completely contained in f▵⁻¹(b) for b ∈ Disc(f) and ϵ(B).

R'V = R'P/(ideal R'X + ideal t');
assert(ideal 0_R'V == radical ideal 0_R'V);
comp'V'ideals = minimalPrimes ideal R'V;
assert(comp'V'ideals == {ideal (t',w', x'*y' - z'^2), ideal (t',z',y'), ideal (t',z',x')});
comp'V = apply(comp'V'ideals, I -> R'P/I);
assert(apply(comp'V, dim) == {4,4,4});
assert(apply(comp'V, R -> isPrime ideal 0_R) == {true,true,true});
assert(apply(comp'V, R -> isNormal R) == {true,true,true});
assert(apply(comp'V, R -> ambientIdeal fittingIdeal(4,cotangentModule R)) == {ideal (w',z',y',x',t'), ideal 1_R'P, ideal 1_R'P});

-- Thus, V▵ is reduced. It has three irreducible components 
--	V▵(x,y,z) = {t = w = xy - z² = 0} ≅ Spec ℚ[x,y,z,u,v]/(xy - z²),
--	V▵(x,w)   = {t = z = y       = 0} ≅ Spec ℚ[x,w,u,v], and
--	V▵(y,w)   = {t = z = x       = 0} ≅ Spec ℚ[y,w,u,v]
-- of dimension 4. The latter two are smooth while V▵(x,y,z) has the singular locus 
-- T'▵ = {t = x = y = z = w = 0} ≅ Spec ℚ[u,v].
-- Furthermore, all irreducible components are normal.

Om1'V = cotangentModule R'V;
R'D = R'P/(ambientIdeal radical fittingIdeal(4,Om1'V));
assert(ideal R'D == ideal(t',z',x'*y',x'*w',y'*w'));
comp'D'ideals = minimalPrimes ideal R'D;
assert(comp'D'ideals == {ideal (z', y', x', t'), ideal (w', z', x', t'), ideal (w', z', y', t')});

-- Thus, D▵ has three irreducible components
-- 	D▵(w) = {t = x = y = z = 0} ≅ Spec ℚ[w,u,v],
-- 	D▵(y) = {t = x = z = w = 0} ≅ Spec ℚ[y,u,v],
-- 	D▵(x) = {t = y = z = w = 0} ≅ Spec ℚ[x,u,v].
-- All are smooth of dimension 3.

assert((comp'V'ideals_0 + comp'V'ideals_1) == comp'D'ideals_2);
assert((comp'V'ideals_0 + comp'V'ideals_2) == comp'D'ideals_1);
assert((comp'V'ideals_1 + comp'V'ideals_2) == comp'D'ideals_0);

-- Thus, we have:
-- 	V▵(x,y,z) ∩ V▵(x,w) = D▵(x)
--	V▵(x,y,z) ∩ V▵(y,w) = D▵(y)
--	V▵(x,w)   ∩ V▵(y,w) = D▵(w)
-- The singular locus D▵ ⊂ V▵ is precisely the locus where at least 2 components meet.

Om1'D = cotangentModule R'D;
R'T = R'P/(ambientIdeal radical fittingIdeal(3,Om1'D));
assert((ideal R'T) == ideal (w', z', y', x', t'));
assert((comp'V'ideals_0 + comp'V'ideals_1 + comp'V'ideals_2) == ideal R'T);

-- Thus, we have T▵ := Sing(D▵) = {t = x = y = z = w = 0} ≅ Spec ℚ[u,v]. 
-- In particular, we have T▵ = T'▵, the singular locus of V▵(x,y,z).
-- Moreover, we have V▵(x,y,z) ∩ V▵(x,w) ∩ V▵(y,w) = T▵.


-- We show that 𝒞₂ˣV▵ = T▵. 
-- Since the irreducible components of V▵ are normal, 
-- the normalization Y▵ of V▵ is the disjoint union Y▵ = V▵(x,y,z) ⊔ V▵(x,w) ⊔ V▵(y,w).
-- (See [Stacks, Tag 0CDV].)
-- In particular, Y▵ is smooth on ν⁻¹(V▵ \ T▵), and Y▵ → V▵ is unramified.
-- The homomorphism ν*: 𝒪_V▵ → ν⁎𝒪_Y▵ is given as the diagonal to the direct sum of the three quotients maps.

summands'nu = apply(comp'V'ideals, I -> inducedMap(R'P^1/I, R'P^1/(ideal R'V)));
nu'sharp = summands'nu_0 || summands'nu_1 || summands'nu_2;
assert((annihilator coker nu'sharp) == ideal R'D);

-- Thus, the conductor locus C▵ ⊂ V▵ equals D▵. 
-- In particular, each irreducible component of C▵ has dimension 3, and C▵ \ T▵ = D▵ \ T▵ is smooth.

-- Let μ: H▵ → C▵ be the restriction of ν: Y▵ → V▵ to C▵ ⊂ V▵. We compute M = μ⁎𝒪_H▵.
summands'mu = apply(comp'V'ideals, I -> R'P^1/(I + ideal R'D));
M = summands'mu_0 ++ summands'mu_1 ++ summands'mu_2;
assert(radical fittingIdeal(1,M) == ideal R'D);
assert(fittingIdeal(2,M) == ideal R'T);

-- Thus, M = μ⁎𝒪_H▵ is locally free of rank 2 on D▵ \ T▵. 
-- In summary, we have 𝒞₂ˣV▵ = T▵.


-- We compute K▵⁽ⁱ⁾ and Z▵⁽ⁱ⁾.

Om1'X = cotangentModule R'X;
Om1'X'V = Om1'X ** R'V;
E'V = Ext^1(Om1'X'V,R'V);
sigma'0 = id_(E'V);
ideal'Z1 = ambientIdeal annihilator image sigma'0;
comp'Z1'ideals = minimalPrimes radical ideal'Z1;
assert(comp'Z1'ideals == {ideal (z', y', x', t'), ideal (w', z', y', t', x'^2 - u'*v'), ideal (w', z', x', t', y'^2 - u'*v')});

-- Thus, dim((D▵(x) \ T▵) ∩ Z▵⁽¹⁾) = dim((D▵(y) \ T▵) ∩ Z▵⁽¹⁾) = 2 = (d + 1) - 2.
-- Moreover, we have D▵(w) \ T▵ ⊆  Z▵⁽¹⁾.

rho = cotangentQuotientMap f;
rho'0 = tensor(map(R'V,R'X),rho);
xi'0 = Ext^1(rho'0,R'V^1);
ideal'K1 = ambientIdeal radical annihilator kernel xi'0;
assert(ideal'K1 == ideal (w', z', t', x'*y'));

-- Thus, we have (D▵(w) \ T▵) ∩ K▵⁽¹⁾ = ∅.

R'X1 = R'P/(ideal R'X + ideal (t'^2));
Om1'X'X1 = Om1'X ** R'X1;
E'X1 = Ext^1(Om1'X'X1,R'X1^1);
sigma'1 = t * id_(E'X1);
ideal'Z2 = ambientIdeal radical annihilator image sigma'1;
assert(ideal'Z2 == ideal (z',y',x',t',u'^2*v'^2 - u'^2*w'^2 - v'^2*w'^2 - w'^4));

-- Thus, we have dim((D▵(w) \ T▵) ∩ Z▵⁽²⁾) = 2 = (d + 1) - 2. 
-- In summary, the conditions of Lemma 2.14 are satisfied for X▵ → B.



-- We analyze Z▵(w) = Z▵⁽²⁾.
assert(isPrime ideal'Z2);
R'Z2 = R'P/ideal'Z2;
assert(dim R'Z2 == 2);
Sing'Z2'ideal = ambientIdeal radical fittingIdeal(2,cotangentModule R'Z2);
assert(Sing'Z2'ideal == ideal(w',z',y',x',t',u'*v'));

-- Thus, the singular locus of Z2 is given by two lines ≅ Spec ℚ[u] and ≅ Spec ℚ[v].

-- Since R'Z2 is integral, we can compute its normalization Y2 → Z2 as follows 
-- with the method from the package IntegralClosure.
nu = icMap R'Z2;
R'Y2 = integralClosure R'Z2;
assert(isPrime ideal 0_R'Y2);

-- Thus, Y2 is integral and hence connected. 
-- From the explicit form, it is also clear that 0 ∈ Y2 is a ℚ-valued point. 
-- But then, Y2 is geometrically connected.

radical ideal singularLocus R'Y2

-- This computation shows that 0 ∈ Y2 is the only singular point.

assert(isCohenMacaulay R'Y2);

-- Thus, also Y2 ⊗ \overline ℚ is Cohen--Macaulay, so Hartshorne's connectedness theorem 
-- yields that (Y2 ⊗ \overline ℚ) \ {0} is connected.
-- But then, Y2 \ {0} is geometrically connected.
-- Since it is smooth, it is then geometrically integral.

p = map(R'Z2,R'P);
HT = nu(p(ideal(t',x',y',z',u',v',w')));

-- From this, we see that Y2 is smooth outside the preimage of 0 ∈ Z2.

isSubset(HT,radical annihilator cotangentModule nu);

-- Thus, nu is unramified over Z2 \ {0}.

nu' = (pushFwd(nu))_2(1)
-- This is the map 𝒪_Z2 → ν⁎ 𝒪_Y2.

assert(ambientIdeal annihilator coker nu' == ideal(w',z',y',x',t',u'*v'));

-- Thus, the singular locus of Z2 coincides with the conductor locus. 
-- We also see that (conductor locus) \ {0} is smooth of dimension 1.

F'Z2'D = R'Z2^1/(annihilator coker nu');
F'Z2'H = R'Y2^1/nu(annihilator coker nu');
Z2'M = pushFwd(nu,F'Z2'H);
prune Z2'M

-- Here, we see that F'Z2'H ≅ F'Z2'D ⊕ F'Z2'D. 
-- In particular, it is locally free of rank 2 on the conductor locus Z2'D of Z2.
-- In summary, Z2 \ {0} is a double normal crossing scheme. 
-- In particular, the projective variant of Z2 is a nodal curve.


==> anc/methods-gls-families.m2 <==
-- This file contains method definitions to analyze 
-- candidates for affine or projective generically log smooth families.
-- Currently, they should be copied into the active M2 session.
--#########################################################
--=========================================================
--#########################################################


needsPackage "TestIdeals";

--#########################################################
-- BASIC METHODS
--#########################################################

-- METHODS FOR DIFFERENTIAL FORMS

-- Let R/𝕜 be a finitely generated 𝕜-algebra.
-- The following method computes Kähler differential forms Ω¹_R.

cotangentModule = method();
cotangentModule PolynomialRing := R -> coker jacobian R;
cotangentModule QuotientRing := R -> coker jacobian R;


-- Let φ: R → A be a 𝕜-algebra map. 
-- The following method computes the module homomorphism Ω¹_R ⊗ A → Ω¹_A.
-- We use the notation in'... to denote input/internal variables.
-- This helps us avoiding that an internal variable overwrites a global variable.

cotangentPullback = method();
cotangentPullback RingMap := phi -> (
	in'R'B := source phi;
	in'R'X := target phi;
	inducedMap(
		cotangentModule in'R'X,
		tensor(phi,cotangentModule in'R'B),
		jacobian(phi(vars in'R'B))
	)
);


-- Let φ: R → A be a 𝕜-algebra map. 
-- The following method computes Ω¹_{A/R}.

cotangentModule RingMap := phi -> coker (cotangentPullback phi);


-- The next method computes the homomorphism Ω¹_A → Ω¹_{A/R}.

cotangentModule'quotientMap = method();
cotangentModule'quotientMap RingMap := phi -> inducedMap(cotangentModule phi,cotangentModule target phi);

--------------------------------------------------

-- METHODS FOR VECTOR BUNDLES

-- Let R be a finite-type 𝕜-algebra, M be an R-module, and r ≥ 0. 
-- The following method checks if M is locally free of rank r.
-- We use Stacks Project, Tag 07ZD.

isVectorBundle = method();
isVectorBundle (Module,ZZ) := (M,r) -> (
	if (r <= 0) then error "The rank r must be ≥ 1.";
	fitt'sub = fittingIdeal(r - 1,M);
	fitt'rank = fittingIdeal(r,M);
	if ((fitt'sub == 0) and (fitt'rank == ring M)) 
		then true else false
);


-- Let R be a finite-type 𝕜-algebra, M an R-module, and I ⊂ R an ideal. 
-- Let Z(I) ⊂ Spec R be the closed subset cut out by I.
-- The following method checks if M is a vector bundle of rank r on Spec R \ Z(I).

isVectorBundle (Module,ZZ,Ideal) := (M,r,I) -> (
	if not (ring M === ring I) then 
		error "The module M and the ideal I must be over the same ring R.";
	if (r <= 0) then error "The intended rank r must be ≥ 1.";
	fitt'sub = fittingIdeal(r - 1,M);
	fitt'rank = fittingIdeal(r,M);
	if (isSubset(I, radical annihilator fitt'sub) and isSubset(I, radical fitt'rank))
		then true else false
);


--#################################################
-- AFFINE GLS FAMILIES
--#################################################
-- We automatize the analysis of candidates for affine gls families.

-- USAGE
-- Let h: 𝕜[t] →  𝕜[t,x₁,...,xₙ] be a homomorphism of polynomial rings.
-- Note that the image of the variable of the source must be the first variable of the target.
-- Let ff = (f₁,...,fᵣ) be a list of polynomials in 𝕜[t,x₁,...,xₙ].
-- Let d ≥ 1 be the intended relative dimension for the family.
-- This is an instance of Situation 2.9.
-- Now, 
--	fam = affineGlsFamily(h,ff,d);
-- returns an object of type AffineGlsFamily if (h,ff,d) does indeed define a gls family.
-- More precisely, it checks the conditions outlined in Section 2.3.
--#################################################

-- We introduce a type for candidates for affine gls families.

AffineGlsFamily = new Type of MutableHashTable;

-- ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
-- We define a constructor for instances of AffineGlsFamily.
-- It performs some tests on the input data 
-- which guarantee that we have defined a pre–gls family 
-- (but not necessarily a gls family).

verbOpt = {Verbose => false, AffineCone => false};
	-- The option AffineCone is to adjust the notation in the printed comments to the case where 
	-- we are looking at the affine cone over a projective family.

-- We provide a method that checks whether the input datum (h,ff,d)
-- for constructing an affine gls family are suitable.
-- Concretely, we check:
--	h is a ring map
--	the source is R'B = 𝕜[t]
--	the target is R'P = 𝕜[t,x₁,...,xₙ]
--	d is an integer ≥ 1
--	ff is a list of elements in R'P
--	h maps t to the first generator of R'P

checkInputGLS = method();
checkInputGLS = verbOpt >> opt -> (in'h,in'ff,in'd) -> (
	out'value := true;
	
	if not instance(in'h, RingMap) then (
		out'value = false;
		if opt.Verbose then (
			print "h is not of type RingMap.";
			print " ⇒ input data problematic";
		);
	) else (
		if opt.Verbose then print "h is of type RingMap.";
	);
	
	in'R'B := source in'h;
	in'R'P := target in'h;
	
	if not instance(in'R'B, PolynomialRing) then (
		out'value = false;
		if opt.Verbose then (
			print "R'B is not of type PolynomialRing.";
			print " ⇒ input data problematic";
		);
	) else (
		if opt.Verbose then print "R'B is of type PolynomialRing.";
	);

	if not instance(in'R'P, PolynomialRing) then (
		out'value = false;
		if opt.Verbose then (
			print "R'P is not of type PolynomialRing.";
			print " ⇒ input data problematic";
		);
	) else (
		if opt.Verbose then print "R'P is of type PolynomialRing.";
	);
	
	if not instance(in'ff, List) then (
		out'value = false;
		if opt.Verbose then (
			print "ff is not of type List.";
			print " ⇒ input data problematic";
		);
	) else (
		if opt.Verbose then print "ff is of type List.";
	);
	
	if not all(in'ff, f -> (class f === in'R'P)) then (
		out'value = false;
		if opt.Verbose then (
			print "Not every entry in the list ff = (f₁,...,fᵣ) is an element of R'P.";
			print " ⇒ input data problematic";
		);
	) else (
		if opt.Verbose then print "The entries in ff = (f₁,...,fᵣ) are elements of R'P.";
	);
	
	if not instance(in'd,ZZ) then (
		out'value = false;
		if opt.Verbose then (
			print "d is not of type ZZ.";
			print " ⇒ input data problematic";
		);
	) else (
		if opt.Verbose then print "d is of type ZZ.";
	);
	
	if not (in'd >= 1) then (
		out'value = false;
		if opt.Verbose then (
			print "The intended relative dimension d is not ≥ 1.";
			print " ⇒ input data problematic";
		);
	) else (
		if opt.Verbose then print "The intended relative dimension d is ≥ 1.";
	);
	
	if not (dim in'R'B == 1) then (
		out'value = false;
		if opt.Verbose then (
			print "The dimension of R'B is ≠ 1.";
			print " ⇒ input data problematic";
			print " Hint: We need R'B = 𝕜[t].";
		);
	) else (
		if opt.Verbose then print "dim R'B = 1";
	);
	
	t'B := first(gens(in'R'B));
	t'P := first(gens(in'R'P));
	if not (in'h(t'B) == t'P) then (
		out'value = false;
		if opt.Verbose then (
			print "Let t ∈ R'B = 𝕜[t] be the variable.";
			print " Now, h(t) is not the first variable of R'P.";
			print " ⇒ input data problematic";
			print " Hint: The ring map h: R'B → R'P should be of the form 𝕜[t] → 𝕜[t,x₁,...,xₙ] or 𝕜[t] → 𝕜[t,x₀,x₁,...,xₙ].";
		);
	) else (
		if opt.Verbose then print "h(t) is the first variable of R'P.";
	);
	
	if (opt.Verbose and out'value) then print "The input data are ok.";
	
	return out'value
);

-- The following method checks whether the conditions in Lemma 2.10 are satisfied.
-- Concretely:
--	R'X is integral, Cohen–Macaulay, and of dimension d + 1.
--	R'B → R'X is injective.
--	dim Sing(X/𝔸¹) ≤ d - 1.
-- Recall that we have called a family satisfying these conditions "algorithmically pre–gls."

isAlgoPreGLS = method();
isAlgoPreGLS = verbOpt >> opt -> (in'h,in'ff,in'd) -> (
	out'value := true;
	
	if not checkInputGLS(in'h,in'ff,in'd) then (
		error "(h,ff,d) is not a well-defined input datum.";
	);
	
	in'R'B := source in'h;
	in'R'P := target in'h;
	
	in'I'X := ideal in'ff;
	in'R'X := in'R'P/in'I'X;
	quotMap := map(in'R'X,in'R'P);
	in'f := quotMap * in'h;
	
	if (not isInjective in'f) then (
		out'value = false;
		if opt.Verbose then (
			print "The ring homomorphism f*: R'B → R'X is not injective.";
			print " ⇒ conditions not satisfied";
		);
	) else (
		if opt.Verbose then print "f*: R'B → R'X is injective.";
	);
	
	if (not isPrime ideal 0_in'R'X) then (
		out'value = false;
		if opt.Verbose then (
			print "The ring R'X = R'P/ff is not an integral domain.";
			print " ⇒ conditions not satisfied";
		);
	) else (
		if opt.Verbose then print "R'X is integral.";
	);
	
	if not ((dim in'R'X) == (in'd + 1)) then (
		out'value = false;
		if opt.Verbose then (
			print "The dimension of R'X is ≠ d + 1.";
			print " ⇒ conditions not satisfied";
		);
	) else (
		if opt.Verbose then print "dim(R'X) = d + 1";
	);
	
	in'Om1'XB := cotangentModule in'f;
	in'fitt'XB := fittingIdeal(in'd,in'Om1'XB);
	if not (dim (in'R'X/in'fitt'XB) <= (in'd - 1)) then (
		out'value = false;
		if opt.Verbose then (
			print "The dimension of Sing(X/𝔸¹) is not ≤ d - 1.";
			print " ⇒ conditions not satisfied";
		);
	);
	
	if not TestIdeals$isCohenMacaulay(in'R'X) then (
		out'value = false;
		if opt.Verbose then (
			print "R'X is not Cohen–Macaulay.";
			print " ⇒ conditions not satisfied";
		);
	) else (
		if opt.Verbose then print "R'X is Cohen–Macaulay.";
	);
	
	if (opt.Verbose and not opt.AffineCone and out'value) then (
		print "The affine family f: X → 𝔸¹ is pre–generically log smooth.";
		print " Its fibers are Cohen–Macaulay,";
		print " and all but finitely many of them are normal.";
	);
	
	if (opt.Verbose and opt.AffineCone and out'value) then (
		print "The affine cone f▵: X▵ → 𝔸¹ is pre–generically log smooth.";
		print " Its fibers are Cohen–Macaulay,";
		print " and all but finitely many of them are normal.";
	);
	
	return out'value
);


-- The following method is our constructor for affine gls families.
-- It throws an error if the input datum does not satisfy the conditions of Lemma 2.10.

setupAffineGlsFamily = method();
setupAffineGlsFamily = verbOpt >> opt -> (in'h,in'ff,in'd) -> (
	
	if not checkInputGLS(in'h,in'ff,in'd,Verbose=>opt.Verbose) then (
		error "The input (h,ff,d) is not of the right type.";
	);
	if not isAlgoPreGLS(in'h,in'ff,in'd,Verbose=>opt.Verbose) then (
		error "(h,ff,d) does not define a pre–gls family of the desired type.";
	);
	
	in'R'B := source in'h;
	in'R'P := target in'h;
	in't'B := first(gens(in'R'B));
	in't'P := first(gens(in'R'P));
	in'r := length in'ff;
	in'n := (dim in'R'P) - 1;
	in'I'X := ideal in'ff;
	in'R'X := in'R'P/in'I'X;
	in'quotMap := map(in'R'X,in'R'P);
	in'f := in'quotMap * in'h;
	in't'X := in'quotMap(in't'P);
	in'Om1'XB := cotangentModule in'f;
	in'fitt'XB := fittingIdeal(in'd,in'Om1'XB);
	
	return new AffineGlsFamily from {
		symbol reldim => in'd,
		symbol ambdim => in'n,
		symbol nrels => in'r,
		symbol groundField => baseRing(in'R'B),
		symbol t'B => in't'B,
		symbol t'P => in't'P,
		symbol t'X => in't'X,
		symbol R'X => in'R'X, 
		symbol R'P => in'R'P, 
		symbol relations => in'ff,
		symbol R'X => in'R'X,
		symbol f => in'f,
		symbol Om1'XB => in'Om1'XB,
		symbol fitt'XB => in'fitt'XB
	}
);

-- ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
-- We check if a given fiber of an affine gls family is smooth. 
-- If the fiber is smooth, the method sets (or defines) the attribute "hasSmoothFiber" to the value "true".

isAffineSmoothFiber = method();
isAffineSmoothFiber = verbOpt >> opt -> (in'fam,in'c) -> (
	
	if not instance(in'fam,AffineGlsFamily) then (
		error "The type of fam (the first input) must be AffineGlsFamily but is not."
	);
	if not instance(in'c,fam.groundField) then (
		error "The element c (the second input) must be in the ground field of the family.\n\tHint: Check if ring(c) == ZZ rather than == QQ."
	);
	
	in'R'X'gen := in'fam.R'X/ideal(in'fam.t'X - in'c*(1_(in'fam.R'X)));
	in'fitt'XB'gen := in'fam.fitt'XB ** in'R'X'gen;
	in'smooth := (in'fitt'XB'gen == ideal 1_in'R'X'gen);
	if in'smooth then (
		in'fam.hasSmoothFiber = true;
		if opt.Verbose then print ("Smooth fiber found at c = " | toString in'c);
		if opt.Verbose then print "Change of attribute: fam.hasSmoothFiber = true";
	);

	return in'smooth
);


-- +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
-- The following method checks if the central fiber V is algorithmically generically dnc,
-- i.e., if it satisfies the assumptions of Lemma 2.12, and if dim(T) ≤ d - 2.
-- Concretely, we check:
--	V is reduced
--	V is pure of dimension d
--	D = Sing(V) is pure of dimension d - 1
--	Y \ n⁻¹(T) is smooth, where Y = Nor(V) is the normalization
--	Y \ n⁻¹(T) → V \ T is unramified
--	C \ T is pure of dimension d - 1, where C ⊂ V is the conductor locus
--	C \ T is smooth
--	H \ μ⁻¹(T) → C \ T is finite locally free of rank 2
--	dim(T) ≤ d - 2

isAlgoGDNC = method();
isAlgoGDNC = verbOpt >> opt -> in'fam -> (
	out'value := true;
	in'd := in'fam.reldim;
	
	-- In the affine-cone case, we print a different output so that the user can better understand what is computed.
	
	VerbAff := opt.Verbose and not opt.AffineCone;
	VerbProj := opt.Verbose and opt.AffineCone;
	
	if opt.Verbose then print "isAlgoGDNC(fam) called";
	if VerbAff  then print "We analyze the central fiber V of the family f: X → 𝔸¹.";
	if VerbProj then print "We analyze the central fiber V▵ of the affine cone X▵ → 𝔸¹.";
	
	if not instance(in'fam,AffineGlsFamily) then (
		error "The argument must be of the type AffineGlsFamily but is not."
	);
	
	-- In the following line, we might write fam.R'V = fam.R'P/fam.t'X, 
	-- but this makes the code far slower because of the disadvantageous presentation of the ideal.
	
	in'fam.R'V = in'fam.R'P/(trim ideal(in'fam.t'P,ideal in'fam.R'X));
	in'fam.R'X'to'R'V = map(in'fam.R'V,in'fam.R'X);
	
	-- Under the conditions checked above, V is necessarily reduced. 
	-- Here comes a sanity check that this is indeed the case.
	
	if not ((radical ideal 0_(in'fam.R'V)) == ideal 0_(in'fam.R'V)) then (
		out'value = false;
		if VerbAff  then print "Warning: V is not reduced.";
		if VerbProj then print "Warning: V▵ is not reduced.";
	) else (
		if VerbAff  then print "V is reduced.";
		if VerbProj then print "V▵ is reduced.";
	);
	
	-- Under our assumptions, V is equidimensional of dimension d. 
	-- Here comes a sanity check that this is indeed the case.
	
	in'fam.components'R'V'ideals = apply(minimalPrimes ideal 0_(in'fam.R'V),trim);
	nci = length(in'fam.components'R'V'ideals) - 1;
	in'fam.components'R'V = apply(in'fam.components'R'V'ideals, II -> (in'fam.R'V)/II);
	in'fam.components'R'V'quotMaps = apply(in'fam.components'R'V, Co -> map(Co,in'fam.R'V));
	if not all(in'fam.components'R'V, Co -> (dim(Co) == in'fam.reldim)) then (
		out'value = false;
		if VerbAff  then print "Warning: V is not pure of dimension d.";
		if VerbProj then print "Warning: V▵ is not pure of dimension d + 1.";
	) else (
		if VerbAff  then print "V is pure of dimension d.";
		if VerbProj then print "V▵ is pure of dimension d + 1.";
	);
	
	in'fam.R'D = in'fam.R'V/(trim radical fittingIdeal(in'fam.reldim,cotangentModule in'fam.R'V));
	
	-- For simplicity, we require that R'D is pure of dimension d - 1 (as in Lemma 2.12).
	-- This is satisfied if the central fiber is a toroidal crossing scheme.
	-- It is not satisfied if Nor(V) ≠ Reg(V).
	
	in'fam.components'R'D'ideals = minimalPrimes ideal 0_(in'fam.R'D);
	in'fam.components'R'D = apply(in'fam.components'R'D'ideals, II -> (in'fam.R'D)/II);
	in'fam.components'R'D'quotMaps = apply(in'fam.components'R'D, Co -> map(Co,in'fam.R'V));
		-- The embeddings Dⱼ → V.
	if not all(in'fam.components'R'D, Co -> (dim(Co) == (in'fam.reldim - 1))) then (
		out'value = false;
		if VerbAff  then print "Warning: D = Sing(V) is not pure of dimension d - 1.";
		if VerbProj then print "Warning: D▵ = Sing(V▵) is not pure of dimension d - 1.";
	) else (
		if VerbAff  then print "D = Sing(V) is pure of dimension d - 1.";
		if VerbProj then print "D▵ = Sing(V▵) is pure of dimension d - 1.";
	);
	
	
	-- We compute T as described in Lemma 2.12.
	
	in'fam.R'T = in'fam.R'D/(trim radical fittingIdeal(in'fam.reldim - 1,cotangentModule in'fam.R'D));
	in'fam.R'T'quotMap = map(in'fam.R'T,in'fam.R'V);
	in'fam.R'T'ideal = ker in'fam.R'T'quotMap;
	in'fam.components'R'D'idealNonDNC = apply(in'fam.components'R'D'quotMaps, m -> radical m(in'fam.R'T'ideal));
		-- The intersection of T with the components of D.
	
	-- We decompose V into irreducible components. 
	-- Let us write V = ⋃ᵢ Vᵢ.
	-- Afterward, we normalize each Vᵢ, yielding maps Yᵢ → Vᵢ.
	-- Now, the normalization of V is given by Y := ⨆ᵢ Yᵢ → V.
	-- (cf. [Stacks, Tag 0CDV])
	-- Note that we did already compute the irreducible components of V above.
	
	in'fam.components'R'Y = apply(in'fam.components'R'V, Co -> integralClosure Co);
		-- The components of Y.
	in'fam.components'R'V'icMap = apply(in'fam.components'R'V, Co -> icMap Co);
		-- The maps Yᵢ → Vᵢ.
	in'fam.components'R'V'norMap = apply(toList (0..nci), i -> in'fam.components'R'V'icMap_i * in'fam.components'R'V'quotMaps_i);
		-- The maps Yᵢ → V.
	

	-- Our goal is now to check that V \ T is the dnc locus of V.
	-- To this end, we check the conditions listed in Lemma 2.12.
	-- First, we compute the pullback of the ideal cutting out T ⊂ V under n: Y → V.
	
	in'fam.components'R'Y'idealNonDNC = apply(in'fam.components'R'V'norMap, m -> radical m(in'fam.R'T'ideal));
	

	-- We test if n⁻¹(V \ T) is smooth.
	
	in'fam.components'R'Y'Om1 = apply(in'fam.components'R'Y, Co -> cotangentModule Co);
	in'fam.components'R'Y'singularIdeal = apply(in'fam.components'R'Y'Om1, Om -> fittingIdeal(in'd,Om));
	if
		not all(toList (0..nci), i -> isSubset(in'fam.components'R'Y'idealNonDNC_i,radical in'fam.components'R'Y'singularIdeal_i))
			-- This checks if the singular locus of Yᵢ is contained in n⁻¹(T).
	then (
		out'value = false;
		if VerbAff  then print "Warning: n⁻¹(V \\ T) is not smooth.";
		if VerbProj then print "Warning: n⁻¹(V▵ \\ T▵) is not smooth.";
	) else (
		if VerbAff  then print "n⁻¹(V \\ T) is smooth.";
		if VerbProj then print "n⁻¹(V▵ \\ T▵) is smooth.";
	);
	
		
	-------------------------------------------------------------------
	-- We test whether n: Y → V is unramified over V \ T.

	in'fam.components'R'Y'Om1relative = apply(toList (0..nci), i -> cotangentModule in'fam.components'R'V'norMap_i);
		-- These are the cotangent modules of Yᵢ → V.
	in'fam.components'R'Y'unramifiedIdeal = apply(in'fam.components'R'Y'Om1relative, Om -> radical annihilator Om);
		-- The locus where Yᵢ → V is not unramified.
	if 
		not all(toList (0..nci), i -> isSubset(in'fam.components'R'Y'idealNonDNC_i, in'fam.components'R'Y'unramifiedIdeal_i))
	then (
		out'value = false;
		if VerbAff  then print "Warning: The map n: Y → V is not unramified over V \\ T.";
		if VerbProj then print "Warning: The map n: Y▵ → V▵ is not unramified over V▵ \\ T▵.";
	) else (
		if VerbAff  then print "n: Y → V is unramified over V \\ T.";
		if VerbProj then print "n: Y▵ → V▵ is unramified over V▵ \\ T▵.";
	);
	
		

	-- We compute the conductor locus C → V.
	-- First, we compute the maps 𝒪_{V} → n⁎𝒪_{Yᵢ}.
	
	in'fam.components'R'V'e = apply(toList (0..nci), i -> (pushFwd(in'fam.components'R'V'norMap_i))_2(1));

	-- Now, we obtain 𝒪_{V} → n⁎𝒪_{Y} as the vertical concatenation:
	
	in'fam.components'R'V'eTotal = in'fam.components'R'V'e_0;
	for i from 1 to nci do 
		in'fam.components'R'V'eTotal = in'fam.components'R'V'eTotal || in'fam.components'R'V'e_i;
	in'fam.R'C'ideal = trim annihilator coker in'fam.components'R'V'eTotal;
	in'fam.R'C = in'fam.R'V/in'fam.R'C'ideal;
		-- This is the conductor locus C ⊂ V.
	in'fam.quot'R'V'to'R'C = map(in'fam.R'C, in'fam.R'V);

	
	-- We check if C \ T is equidimensional of dimension d - 1.
	-- First, we compute the irreducible components of C.
	-- Then, we select those which are not contained in T.
	-- For these, we check the dimension.
	
	in'fam.R'C'components'ideals = minimalPrimes ideal 0_(in'fam.R'C);
	in'fam.R'C'idealNonDNC = in'fam.quot'R'V'to'R'C(in'fam.R'T'ideal);
		-- This is the intersection of T with C.
	in'fam.R'C'nonTComponents'ideals = select(in'fam.R'C'components'ideals, II -> not isSubset(in'fam.R'C'idealNonDNC,II));
		-- This selects the irreducible components of C which are not contained in T.
	in'fam.R'C'nonTComponents = apply(in'fam.R'C'nonTComponents'ideals, II -> in'fam.R'C/II);
	if 
		not all(in'fam.R'C'nonTComponents, Co -> dim Co == (in'd - 1)) 
	then (
		out'value = false;
		if VerbAff  then print "Warning: C \\ T is not pure of dimension d - 1.";
		if VerbProj then print "Warning: C▵ \\ T▵ is not pure of dimension d.";
	) else (
		if VerbAff  then print "C \\ T is pure of dimension d - 1.";
		if VerbProj then print "C▵ \\ T▵ is pure of dimension d.";
	);
	

	-- We check if C \ T is smooth.
	
	in'fam.R'C'singularIdeal = fittingIdeal(in'd - 1, cotangentModule in'fam.R'C);
	if 
		not isSubset(in'fam.R'C'idealNonDNC, radical in'fam.R'C'singularIdeal)
			-- This checks if the singular locus of C is contained in C ∩ T.
	then (
		out'value = false;
		if VerbAff  then print "Warning: C \\ T is not smooth.";
		if VerbProj then print "Warning: C▵ \\ T▵ is not smooth.";
	) else (
		if VerbAff  then print "C \\ T is smooth.";
		if VerbProj then print "C▵ \\ T▵ is smooth.";
	);
	


	-- We compute the base change of n: Y → V along C → V; 
	-- we denote this map by μ: H → C;
	-- then, we compute the direct image μ⁎𝒪_{H} 
	-- and check whether it is locally free of rank 2 on (V \ T) ∩ C.

	in'fam.components'R'H = apply(toList (0..nci), i -> in'fam.components'R'Y_i/((in'fam.components'R'V'norMap_i)(in'fam.R'C'ideal)));
		-- This is the list of components Hᵢ = Yᵢ ∩ n⁻¹(C) of H.
		-- Note that they are not necessarily the irreducible components of H.
	in'fam.components'mu = apply(toList (0..nci), 
		i -> map(
			in'fam.components'R'H_i,
			in'fam.R'C,
			in'fam.components'R'V'norMap_i
		)
	);
	in'fam.components'mu'directImage = apply(toList (0..nci), i -> pushFwd(in'fam.components'mu_i, module in'fam.components'R'H_i));
		-- This is the list of μ⁎𝒪_Hᵢ as modules on C.
	-- We form the direct sum of the μ⁎𝒪_Hᵢ.
	in'fam.mu'directImage = in'fam.components'mu'directImage_0;
	for i from 1 to nci do 
		in'fam.mu'directImage = in'fam.mu'directImage ++ in'fam.components'mu'directImage_i;
		-- Now, we have in'fam.mu'directImage = μ⁎𝒪_H as a module on C.
	if
		not isVectorBundle(in'fam.mu'directImage, 2, in'fam.quot'R'V'to'R'C(in'fam.R'T'ideal))
		-- This checks if we have a vector bundle of rank 2 outside C ∩ T.
	then (
		out'value = false;
		if VerbAff  then print "Warning: μ⁎𝒪_{H} is not a vector bundle of rank 2 on C \\ T.";
		if VerbProj then print "Warning: μ⁎𝒪_{H▵} is not a vector bundle of rank 2 on C▵ \\ T▵.";
	) else (
		if VerbAff  then print "μ⁎𝒪_H is a vector bundle of rank 2 on C \\ T.";
		if VerbProj then print "μ⁎𝒪_{H▵} is a vector bundle of rank 2 on C▵ \\ T▵.";
	);
	
	if not (dim in'fam.R'T <= in'fam.reldim - 2) then (
		out'value = false;
		if VerbAff  then print "Warning: dim(T) > d - 2";
		if VerbProj then print "Warning: dim(T▵) > d - 1";
	) else (
		if VerbAff  then print "dim(T) ≤ d - 2";
		if VerbProj then print "dim(T▵) ≤ d - 1";
	);
	
	return out'value
);

-- ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
-- We study the kinks and the log singular locus.

-- The following method returns K⁽ᵏ⁾ ⊂ V as defined in Notation 2.6.

K'locus = method();
K'locus (AffineGlsFamily,ZZ) := (in'fam,in'k) -> (
	if (in'k < 0) then error "k must be ≥ 0.";
	
	in'R'Xk := in'fam.R'X/(in'fam.t'X)^(in'k + 1);
	Om1'X'Xk := (cotangentModule in'fam.R'X) ** in'R'Xk;

	-- ρ: Ω¹_X → Ω¹_{X/S} is the quotient map
	in'rho := cotangentModule'quotientMap(in'fam.f);
	in'rho'Xk := in'rho ** in'R'Xk;

	-- ξᵢ = Ext¹(ρ|_{Xᵢ},𝒪_{Xᵢ})
	in'xi'k := Ext^1(in'rho'Xk,in'R'Xk^1);
	
	-- restriction maps 𝒪_X → 𝒪_{Xᵢ}
	in'res'Xk'V := map(in'fam.R'V,in'R'Xk);

	-- K⁽ᵏ⁾ is the set-theoretic support of ker(ξₖ)
	return trim in'res'Xk'V radical annihilator kernel in'xi'k
);


-- The following method returns Z⁽ᵏ⁾ ⊂ V as defined in Notation 2.6.

Z'locus = method();
Z'locus (AffineGlsFamily,ZZ) := (in'fam,in'k) -> (
	if (in'k < 1) then error "k must be ≥ 1.";
	
	in'm := in'k - 1;
	
	in'R'Xm := in'fam.R'X/(in'fam.t'X)^(in'm + 1);
	in't'Xm := (map(in'R'Xm,in'fam.R'X))(in'fam.t'X);
	in'Om1'X'Xm := (cotangentModule in'fam.R'X) ** in'R'Xm;
	in'Ext1'Xm := Ext^1(in'Om1'X'Xm,in'R'Xm^1);
	
	in'res'Xm'V := map(in'fam.R'V,in'R'Xm);

	-- σₖ₋₁: Ext¹(Ω¹_X|_{Xₖ₋₁},𝒪_{Xₖ₋₁}) → Ext¹(Ω¹_X|_{Xₖ₋₁},𝒪_{Xₖ₋₁}) 
	-- is the multiplication with tᵏ⁻¹
	in'sigma'm := (in't'Xm)^in'm * id_(in'Ext1'Xm);
	
	-- Z⁽ᵏ⁾ is the set-theoretic support of the image of σₖ₋₁
	return trim in'res'Xm'V radical annihilator image in'sigma'm;
);

-- In isAlgoGDNC(), we have checked that D is pure of dimension d - 1.
-- Since dim(T) ≤ d - 2, this ensures that no irreducible component of D is contained in T.
-- Thus, the irreducible components of 𝒮₁ˣV are given by (irreducible component of D) ∩ 𝒮₁ˣV = (irreducible component of D) \ T.

-- For the components E ∈ [𝒮₁ˣV], we check whether E ∩ K⁽ᵏ⁾ is empty or not.
-- More precisely, for E ∈ [D], we check whether E ∩ K⁽ᵏ⁾ ⊂ E ∩ T.
-- The following method returns a list of Boolean values.

isEmpty'Kintersection = method();
isEmpty'Kintersection (AffineGlsFamily,ZZ) := (in'fam,in'k) -> (
	ncs := length(in'fam.components'R'D) - 1;
	return apply(toList (0..ncs), 
		e -> isSubset(in'fam.components'R'D'idealNonDNC_e,radical (in'fam.components'R'D'quotMaps_e)(K'locus(in'fam,in'k)))
	)
);

-- For the components E ∈ [𝒮₁ˣV], we check whether dim(E ∩ Z⁽ᵏ⁾) ≤ d - 2 or not.
-- More precisely, for E ∈ [D], we check whether dim(E ∩ Z⁽ᵏ⁾) ≤ d - 2.
-- Since dim(T) ≤ d - 2, this is equivalent.
-- The following method returns a list of Boolean values.

isSmall'Zintersection = method();
isSmall'Zintersection (AffineGlsFamily,ZZ) := (in'fam,in'k) -> (
	ncs := length(in'fam.components'R'D) - 1;
	in'd := in'fam.reldim;
	return apply(toList (0..ncs), 
		e -> dim ((in'fam.components'R'D_e)/(radical (in'fam.components'R'D'quotMaps_e)(Z'locus(in'fam,in'k)))) <= in'd - 2
	)
);


-- This method checks if the K-locus of a putative kink list {ℓ₁,...,ℓₙ} is correct.
-- In other words, it checks if (E ∩ K⁽ᵏ⁾) ⊂ (E ∩ T) for every E ∈ [D] and every 0 ≤ k ≤ ℓ_E - 2.
-- The kinks in the list must be in the same order as the components of D in our list of the latter.

checkKinks'K = method();
checkKinks'K (AffineGlsFamily,List) := (in'fam,in'kinks) -> (
	if not (length in'kinks == length in'fam.components'R'D) then
		error "The number of kinks must match the number of components of D / D▵.";
	if not all(in'kinks, ell -> (ell >= 1)) then
		error "All tentative kinks must be ≥ 1.";
		
	-- We create a nested list isEmpty'K = {{true/false, ..., true/false},{...},...,{true/false,...}}.
	-- It is such that we have (isEmpty'K_k)_e == true 
	-- if and only if the k-th K-intersection of the e-th component is empty.
	
	ncs := length in'fam.components'R'D - 1;
	in'maxkink := max in'kinks;
	if (in'maxkink >= 2) then
		isEmpty'K = {isEmpty'Kintersection(in'fam,0)};
		for k from 1 to (in'maxkink - 2) do
			isEmpty'K = append(isEmpty'K,isEmpty'Kintersection(in'fam,k));
		
	for e from 0 to ncs do (
		for k from 0 to (in'kinks_e - 2) do
			if not (isEmpty'K_k)_e then return false;
	);
	true
);


-- This method checks if the Z-locus of a putative kink list {ℓ₁,...,ℓₙ} is correct.
-- In other words, it checks if dim(E ∩ Z⁽ᵏ⁾) ≤ d - 2 for every E ∈ [D] and k = ℓ_E.

checkKinks'Z = method();
checkKinks'Z (AffineGlsFamily,List) := (in'fam,in'kinks) -> (
	if not (length in'kinks == length in'fam.components'R'D) then
		error "The number of kinks must match the number of components of D / D▵ = number of components of S₁.";
	if not all(in'kinks, ell -> (ell >= 1)) then
		error "All tentative kinks must be ≥ 1.";
		
	ncs := length in'fam.components'R'D - 1;
	in'maxkink := max in'kinks;
	isSmall'Z := {isSmall'Zintersection(in'fam,1)};
	for k from 2 to in'maxkink do 
		isSmall'Z = append(isSmall'Z,isSmall'Zintersection(in'fam,k));
	
	if
		not all(toList (0..ncs), e -> (isSmall'Z_(in'kinks_e - 1))_e)
		-- Note that we use in'kinks_e - 1 because the zeroth entry of the list corresponds to k = 1.
	then return false;
	return true
);


-- Now that we can check if a list of kinks is correct, we need to find one to apply the test to.
-- The following method determines a conjectural list of kinks. 
-- It does so by considering the condition on the Z-locus in Lemma 2.14.
-- This list must then be verified.

findPutativeKinks = method();
findPutativeKinks = verbOpt >> opt -> in'fam -> (
	
	if not instance(in'fam,AffineGlsFamily) then
		error "The input must be of type AffineGlsFamily.";
	
	isSmall'Z := {isSmall'Zintersection(in'fam,1)};
	kinkFound := isSmall'Z_0;
	putativeKinks := apply(isSmall'Z_0, i -> 1);
	searchDepth := 1;
	ncs := length in'fam.components'R'D - 1;
	while not all(kinkFound, i -> i) do (
		searchDepth = searchDepth + 1;
		if opt.Verbose then print("Search depth for kinks: " | searchDepth);
		isSmall'Z'new := isSmall'Zintersection(in'fam,searchDepth);
		isSmall'Z = append(isSmall'Z,isSmall'Z'new);
		kinkFound' := apply(toList (0..ncs), e -> 
			if ((kinkFound_e == false) and (isSmall'Z'new_e == true)) then (
				true
			) else (kinkFound_e)
		);
		putativeKinks' := apply(toList (0..ncs), e ->
			if ((kinkFound_e == false) and (isSmall'Z'new_e == true)) then (
				searchDepth
			) else (putativeKinks_e)
		);
		kinkFound = kinkFound';
		putativeKinks = putativeKinks';
	);
	return (putativeKinks,isSmall'Z)
);
	
	
-- The following method first computes the putative kinks 
-- (so that the Z-locus condition is automatically satisfied) 
-- and then checks the K-locus condition.
-- The return value is (true/false,{ℓ₁,...,ℓₙ}).
-- When the first value is "true," then the kinks are indeed correct.
-- When the first value is "false," 
-- there is a slight possibility that the family is still gls but with different kinks.
-- (Or maybe one can prove that correct kinks do not exist in this case. However, I haven't done so.)

determineAndCheckKinks = method();
determineAndCheckKinks = verbOpt >> opt -> in'fam -> (
	if not instance(in'fam,AffineGlsFamily) then 
		error "The input must be of type AffineGlsFamily.";
		
	in'kinks := (findPutativeKinks(in'fam))_0;
	if opt.Verbose then print("We found the following putative kinks: " | toString in'kinks);
	
	if not checkKinks'K(in'fam,in'kinks) then (
		if opt.Verbose then print "The K-locus condition is not satisfied for the putative kinks.";
		return (false,in'kinks);
	);
	
	if opt.Verbose then print "The putative kinks are correct.";
	return (true,in'kinks)
);


-- This method computes a locus outside of which the family is log smooth as long as we stay on 𝒰₁ˣV.
-- In T, this method makes no statement. 
-- The output is a list of ideals cutting out the log singular locus on each irreducible component of 𝒮₁ˣV.

logSingularLocus = method();
logSingularLocus (AffineGlsFamily,List) := (in'fam,in'kinks) -> (
	ncs := (length in'fam.components'R'D) - 1;
	apply(toList (0..ncs), e -> trim (in'fam.components'R'D'quotMaps_e)(Z'locus(in'fam,in'kinks_e)))
);



-- +++++++++++++++++++++++++++++++++++++++++++++++++++
-- We put everything together.
-- This method can be directly invoked without any other tests.
-- It also checks if some fibers of f: X → 𝔸¹ are smooth, namely over c = -1,1,2.
-- It returns an instance of AffineGlsFamily, but only if the family is indeed algorithmically gls.
-- Otherwise, it throws an error.

affineGlsFamily = method();
affineGlsFamily = verbOpt >> opt -> (in'h,in'ff,in'd) -> (
	if opt.Verbose then print "\n";
	in'fam := setupAffineGlsFamily(in'h,in'ff,in'd,Verbose => opt.Verbose);
	if opt.Verbose then print "Setup successful: f: X → 𝔸¹ is algorithmically pre–gls.";
	
	if not isAlgoGDNC(in'fam,Verbose => opt.Verbose) then (
		error "f: X → 𝔸¹ is not algorithmically generically dnc.";
	) else (
		if opt.Verbose then print "f: X → 𝔸¹ is algorithmically generically dnc.";
	);
	
	DACK := determineAndCheckKinks(in'fam);
	if not DACK_0 then (
		error "The putative kinks are not correct. Other kinks might still be correct.";
	);
	in'fam.kinks = DACK_1;
	in'fam.logSingularLocus = logSingularLocus(in'fam,in'fam.kinks);
	if opt.Verbose then print "f: X → 𝔸¹ is algorithmically generically log smooth.";
	
	if opt.Verbose then print "\nWe test for smooth fibers.";
	in'kk := in'fam.groundField;
	try'one := isAffineSmoothFiber(in'fam,1_in'kk,Verbose => opt.Verbose);
	if not try'one then (
		try'minus'one := isAffineSmoothFiber(in'fam,-1_in'kk, Verbose => opt.Verbose);
		if not try'minus'one then (
			try'two := isAffineSmoothFiber(in'fam,2*1_in'kk, Verbose => opt.Verbose);
			if (opt.Verbose and not try'two) then print "After testing c ∈ {-1,1,2}, we did not find a smooth fiber.";
		);
	);
		
	return in'fam
);






--############################################################################################
--############################################################################################
-- PROJECTIVE GLS FAMILIES
--############################################################################################
--############################################################################################
-- USAGE 
-- h: 𝕜[t] →  𝕜[t,x₀,...,xₙ] is a homomorphism of polynomial rings.
-- We have h(t) = t.
-- ff = (f₁,...,fᵣ) is a list of polynomials in 𝕜[t,x₀,...,xₙ].
-- Each fⱼ is homogeneous for deg(t) = 0 and deg(xᵢ) = 1.
-- d ≥ 1 is the intended relative dimension of the projective family f: X → 𝔸¹.
-- These data should be chosen such that we have an instance of Situation 2.18.
-- Now, we set 
--	fam = projectiveGlsFamily(h,ff,d);
-- This also searches for a smooth fiber of f: X → 𝔸¹.
-- Unlike in the affine case, we check if the degrees of the variables are set correctly,
-- and if the defining equations fⱼ are homogeneous.
--############################################################################################

ProjectiveGlsFamily = new Type of MutableHashTable;

-- This is a constructor for instances of ProjectiveGlsFamily.
-- It performs some tests on the input data which however do not yet guarantee that the data define a gls family.
-- A projective gls family is essentially its affine cone.

setupProjectiveGlsFamily = method();
setupProjectiveGlsFamily = verbOpt >> opt -> (in'h,in'ff,in'd) -> (
	
	in'R'B := source in'h;
	in'R'P := target in'h;
	
	in'affineCone := setupAffineGlsFamily(in'h,in'ff,in'd + 1,Verbose => opt.Verbose,AffineCone => true);
	
	-- When we are at this point without an error, then we already know that R'B and R'P are polynomial rings.
	-- Now, we test the degrees of the variables.
	
	if not (degree(in'R'B_0) == {0}) then
		error "Warning: t ∈ R'B does not have degree 0.";
		
	if not (degree(in'R'P_0) == {0}) then 
		error "Warning: t ∈ R'P does not have degree 0.";
		
	if not all(toList (1..(dim in'R'P - 1)), e -> (degree(in'R'P_e) == {1})) then 
		error "Warning: Some variable xᵢ ∈ R'P does not have degree 1.";
		
	if not all(in'ff, fe -> isHomogeneous(fe)) then 
		error "Warning: Some equation fⱼ is not homogeneous.";
	
	return new ProjectiveGlsFamily from {
		symbol reldim => in'd,
		symbol nrels => in'affineCone.nrels,
		symbol ambdim => (in'affineCone.ambdim - 1),
		symbol groundField => baseRing(in'R'B),
		symbol t'S => in'affineCone.t'B,
		symbol t'P => in'affineCone.t'P,
		symbol t'X => in'affineCone.t'X,
		symbol R'B => in'R'B, 
		symbol R'P => in'R'P, 
		symbol relations => in'ff,
		symbol R'X => in'affineCone.R'X,
		symbol f => in'affineCone.f,
		symbol Om1'XB => in'affineCone.Om1'XB,
		symbol fitt'XB => in'affineCone.fitt'XB,
		symbol affineCone => in'affineCone
	}
);

-- +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
-- We check if a given fiber of a projective gls family is smooth. 
-- The type of the value for the fiber is specified as "Thing" because 1_QQ is not of type RingElement in M2!
-- If the fiber is smooth, the method sets (or defines) the attribute "hasSmoothFiber" to the value "true".
-- Note that we actually check smoothness of X⌖ₜ = X▵ₜ \ {0}.

isProjectiveSmoothFiber = method();
isProjectiveSmoothFiber = verbOpt >> opt -> (in'fam,in'c) -> (
	if opt.Verbose then print "Notation: input = (fam,c)";
	if not instance(in'fam,ProjectiveGlsFamily) then
		error "The type of fam must be ProjectiveGlsFamily but is not.";
	if not instance(in'c,in'fam.groundField) then
		error "The element c must be in the ground field of the family but is not.\n\tHint: Check if ring(c) == ZZ rather than the required == QQ.";
		
	in'R'X'gen := in'fam.R'X/ideal(in'fam.t'X - in'c*(1_(in'fam.R'X)));
	in'fitt'XB'gen := in'fam.fitt'XB ** in'R'X'gen;
	n := in'fam.ambdim;
	ideal'zeroSection := (ideal image (vars in'fam.R'X)_(toList(1..(n + 1))));
	ideal'zeroSection'gen := ideal'zeroSection ** in'R'X'gen;
	in'smooth := isSubset(ideal'zeroSection'gen, radical in'fitt'XB'gen);
	if in'smooth then (
		in'fam.hasSmoothFiber = true;
		if opt.Verbose then print ("Smooth fiber found at c = " | toString in'c);
		if opt.Verbose then print "Change of attribute: fam.hasSmoothFiber = true";
	);
	return in'smooth
);

-- ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
-- We put everything together.

projectiveGlsFamily = method();
projectiveGlsFamily = verbOpt >> opt -> (in'h,in'ff,in'd) -> (
	
	if opt.Verbose then print "Notation: input = (h: R'B → R'P,ff,d)";
	if opt.Verbose then print "We construct a projective gls family f: X → 𝔸¹ from (h,ff,d).";
	if opt.Verbose then print "Warning: We will check whether the affine cone f▵: X▵ → 𝔸¹ is algorithmically gls in its own right.";
	if opt.Verbose then print "This is slightly stronger.";
	
	in'fam := setupProjectiveGlsFamily(in'h,in'ff,in'd,Verbose => opt.Verbose);
	
	if opt.Verbose then print "Setup successful: f▵: X▵ → 𝔸¹ is algorithmically pre–gls.";
	
	if not isAlgoGDNC(in'fam.affineCone,Verbose => opt.Verbose,AffineCone => true) then (
		error "The affine cone f▵: X▵ →  𝔸¹ is not algorithmically generically dnc.";
	) else (
		if opt.Verbose then print "f▵: X▵ → 𝔸¹ is algorithmically generically dnc.";
	);
	
	DACK := determineAndCheckKinks(in'fam.affineCone);
	if not DACK_0 then (
		error "The putative kinks are not correct. Other kinks might still be correct.";
	);
	in'fam.kinks = DACK_1;
	in'fam.logSingularLocus = logSingularLocus(in'fam.affineCone,in'fam.kinks);
	if opt.Verbose then print "f▵: X▵ → 𝔸¹ is algorithmically generically log smooth.";
	if opt.Verbose then print "Then, also f: X →  𝔸¹ is generically log smooth.";
	
	if opt.Verbose then print "\nWe look for a smooth fiber of f: X → 𝔸¹.";
	in'kk := in'fam.groundField;
	try'one := isProjectiveSmoothFiber(in'fam,1_in'kk,Verbose=>opt.Verbose);
	if not try'one then (
		try'minus'one := isProjectiveSmoothFiber(in'fam,-1_in'kk,Verbose=>opt.Verbose);
		if not try'minus'one then (
			try'two := isProjectiveSmoothFiber(in'fam,2*1_in'kk,Verbose=>opt.Verbose);
			if (not try'two and opt.Verbose) then print "After testing c ∈ {-1,1,2}, we did not find a smooth fiber.";
		);
	);

	return in'fam
);




--#####################################################
-- DIFFERENTIAL FORMS AND LOG TOROIDALITY
--#####################################################

-- The following method computes ΔLogSing(X/B)|_V, the differentially log singular locus ΔLogSing(X/B) 
-- of the affine morphism f: X → B, restricted to V. Note that this may not coincide with ΔLogSing(V/B₀).
-- This is a heuristic approximation to the actual log singular locus.
-- It is defined as the locus where 𝒲¹_{X/B} (reflexive log differential forms) is locally free of rank d.
-- Since 𝒲¹ and Θ¹ (log vector fields) are mutually dual to each other, we can compute this locus faster as the locus 
-- where Θ¹_{X/B} is locally free of rank d.
-- Namely, we need to dualize one time less often, which results in fewer generators and relations.
-- Since the formation of Fitting ideals commutes with base change, 
-- and since support of modules commutes with morphisms, 
-- we can compute ΔLogSing(X/B)|_V as the locus where Θ¹_{X/B}|_V is locally free of rank d.

diffLogSingularLocus = method();
diffLogSingularLocus = verbOpt >> opt -> in'fam -> (
	if opt.Verbose then print "diffLogSingularLocus() called";
	if opt.Verbose then print "Notation: input = fam";
	if not instance(in'fam,AffineGlsFamily) then (
		error "The type of fam must be AffineGlsFamily but is not."
	) else if opt.Verbose then print "Type of fam ok.";
	d := in'fam.reldim;
	
	if opt.Verbose then print "We compute the dual Θ¹_{X/B} of Ω¹_{X/B}.";
	Th1'XB := dual in'fam.Om1'XB;
	
	if opt.Verbose then print "We compute the restriction of Θ¹_{X/B} to the central fiber V.";
	Th1'XB'0 := tensor(in'fam.R'X'to'R'V,Th1'XB);
	if opt.Verbose then print "We prune Θ¹_{X/B}|_V.";
	Th1'XB'0 = prune Th1'XB'0;
	
	if opt.Verbose then print("ngens Θ¹_{X/B}|_V = " | toString source gens Th1'XB'0);
	if opt.Verbose then print("nrels Θ¹_{X/B}|_V = " | toString source relations Th1'XB'0);
	
	if opt.Verbose then print "We compute the (d - 1)-th Fitting ideal of Θ¹_{X/B}|_V.";
	fitt'sub := fittingIdeal(d - 1,Th1'XB'0);
	if opt.Verbose then print "We compute the d-th Fitting ideal of Θ¹_{X/B}|_V.";
	fitt'rank := fittingIdeal(d,Th1'XB'0);
	
	if opt.Verbose then print "We compute the differentially singular locus.";
	-- The following ideal is the locus where Θ¹_{X/B}|_V is not locally free of rank d.
	in'fam.diffLogSingularLocus'V = radical((radical annihilator fitt'sub) * (radical fitt'rank));
	print "The differentially log singular locus on V is:"; 
	print in'fam.diffLogSingularLocus'V;
);


-- The following method is not discussed in the article.
-- Assume that f: X → B is log toroidal. Then, 𝒲 ⁱ_{X/B} ⊗ 𝒪_V is a reflexive sheaf for every 0 ≤ i ≤ d.
-- Assume furthermore that f: X → B is log Gorenstein, i.e., that 𝒲 ᵈ_{X/B} is a line bundle.
-- Then, also Θ¹_{X/B} ⊗ 𝒪_V is reflexive because Θ¹_{X/B} is locally isomorphic to 𝒲 ᵈ⁻¹_{X/B}.
-- The following method computes the locus inside V where Θ¹_{X/B} ⊗ 𝒪_V is not reflexive.
-- We refer to this as the "differentially non-toroidal locus."
-- It is a heuristic approximation to the locus where f: X → B is not log toroidal.

diffNonToroidalLocus = method();
diffNonToroidalLocus = verbOpt >> opt -> in'fam -> (
	if opt.Verbose then print "diffNonToroidalLocus() called";
	if opt.Verbose then print "Notation: input = fam";
	if not instance(in'fam,AffineGlsFamily) then (
		error "The type of fam must be AffineGlsFamily but is not."
	) else if opt.Verbose then print "Type of fam ok.";
	d := in'fam.reldim;
	
	if opt.Verbose then print "We compute the dual Θ¹_{X/B} of Ω¹_{X/B}.";
	Th1'XB := dual in'fam.Om1'XB;
	
	if opt.Verbose then print "We compute the restriction of Θ¹_{X/B} to the central fiber V.";
	Th1'XB'0 := tensor(in'fam.R'X'to'R'V,Th1'XB);
	if opt.Verbose then print("ngens Θ¹_{X/B}|_V = " | toString source gens Th1'XB'0);
	if opt.Verbose then print("nrels Θ¹_{X/B}|_V = " | toString source relations Th1'XB'0);
	
	if opt.Verbose then print "We prune Θ¹_{X/B}|_V.";
	Th1'XB'0 = prune Th1'XB'0;
	
	if opt.Verbose then print("ngens Θ¹_{X/B}|_V = " | toString source gens Th1'XB'0);
	if opt.Verbose then print("nrels Θ¹_{X/B}|_V = " | toString source relations Th1'XB'0);
	
	if opt.Verbose then print "We compute the reflexive hull of Θ¹_{X/B}|_V.";
	refMap := reflexify(Th1'XB'0, ReturnMap=>true);
	if opt.Verbose then print "Computation of reflexive hull complete";
	if not isInjective refMap then
		error "We expected Θ¹_{X/B}|_V → Θ¹_{V/B₀} to be injective, but it is not.";
	-- The following ideal is the locus where Θ¹_{X/B}|_V is not reflexive.
	in'fam.diffNonToroidalLocus'V = radical annihilator coker refMap;
	print "The locus where f₀: V → B₀ is not log toroidal is at least:";
	print in'fam.diffNonToroidalLocus'V;
);




==> anc/test-equations.m2 <==

-- This file contains equations to test the implementation 
-- of our algorithms to determine generic log smoothness.
-- We write "symbol t" rather than "t" when defining a polynomial ring 
-- in order for previous variable assignments not to interfere 
-- with the polynomial ring definition 
-- (such as happens when trying several of these examples in a single M2 session).
-- Then, we write t = R'P_0 etc. in order to make sure that the symbols refer 
-- to the correct variable we want to use at that point.

-- References in the comments:
-- [GLDT]: Felten: Global logarithmic deformation theory. Springer Lecture Notes in Mathematics 2373.

--########################################################
--########################################################
-- AFFINE TEST EQUATIONS
--########################################################
--########################################################

-- =======================================================
-- AFFINE SURFACES, ONE EQUATION
-- d = 2, r = 1
-- =======================================================

R'B = QQ[symbol t];
R'P = QQ[symbol t,symbol x,symbol y,symbol z];
h = map(R'P,R'B);

t = R'P_0;
x = R'P_1;
y = R'P_2;
z = R'P_3;

-- *************************
f1 = x*y*z - t*(x + y + z);
-- This equation is motivated by Theorem 1.1 
-- in Gross–Hacking–Keel–Siebert: The mirror of the cubic surface.
-- Note (or rather compute with the algorithms) that 
-- the log singular locus lies in the triple locus of {xyz = 0} ⊂ 𝔸³.
-- *************************

ff = {f1};
d = 2;
fam = affineGlsFamily(h,ff,d,Verbose=>true);


-- ========================================================
-- AFFINE THREEFOLDS, ONE EQUATION
-- d = 3, r = 1
-- ========================================================

R'B = QQ[symbol t];
R'P = QQ[symbol t,symbol x,symbol y,symbol z,symbol u];
h = map(R'P,R'B);
-- *************************
f1 = x*y*z - t*u;
-- This is Example 1.156 in [GLDT].
-- Note that we do not need the new tools of this article to study this example
-- because all kinks are ℓ = 1. Cf. [GLDT, Lemma 1.44].
-- *************************
f1 = x*y - t*z*u;
-- This is Example 1.83 in [GLDT].
-- Again, all kinks are ℓ = 1.
-- *************************

ff = {f1};
d = 3;
fam = affineGlsFamily(h,ff,d,Verbose=>true);


-- ========================================================
-- AFFINE THREEFOLDS, TWO EQUATIONS
-- d = 3, r = 2
-- ========================================================

R'B = QQ[symbol t];
R'P = QQ[symbol t,symbol x,symbol y,symbol z,symbol w,symbol u];
h = map(R'P,R'B);

t = R'P_0;
x = R'P_1;
y = R'P_2;
z = R'P_3;
w = R'P_4;
u = R'P_5;

-- *************************
f1 = x*y - t^2 - z^2;
f2 = z*w - t*u;
-- This is Example 1.158 in [GLDT].
-- This is also 2.16 in the present article.
-- One kink is ℓ = 2, so we need the new methods of the present article.
-- *************************
f1 = x*y - t^3 - z^3;
f2 = z*w - t*u;
-- This is a variant of the previous example.
-- *************************
f1 = x*y - t^2*w - z^2;
f2 = z*w - t*u;
-- This is Example 1.159 in [GLDT].
-- *************************

ff = {f1,f2};
d = 3;
fam = affineGlsFamily(h,ff,d,Verbose=>true);












--########################################################
--########################################################
-- PROJECTIVE TEST EQUATIONS
--########################################################
--########################################################

-- =======================================================
-- PROJECTIVE SURFACES, ONE EQUATION
-- =======================================================

R'B = QQ[symbol t,Degrees=>{0}];
R'P = QQ[symbol t,symbol x,symbol y,symbol z,symbol w,Degrees=>{0,1,1,1,1}];
h = map(R'P,R'B);


t = R'P_0;
x = R'P_1;
y = R'P_2;
z = R'P_3;
w = R'P_4;

--************************************
f1 = x*y*z*w - t*(x^4 + y^4 + z^4 + w^4);
-- This is a log toroidal family of (log) Calabi–Yau surfaces,
-- cf. Example 1.11 in [GLDT].
--************************************
f1 = x*y*z*w - t*((x + y + z)*w^3 + x^4 + y^4 + z^4);
-- This is another degeneration of a smooth quartic surface.
-- We will come back to this equation in joint work with Matthias Zach.
--************************************
f1 = x^2*w - y^2*z - t*(x^3 + y^3 + z^3 + w^3);
-- This is a smoothing of the Whitney umbrella.
--************************************

ff = {f1};
d = 2;
fam = projectiveGlsFamily(h,ff,d,Verbose=>true);


-- ================================================
-- PROJECTIVE SURFACES, TWO EQUATIONS
-- ================================================

R'B = QQ[symbol t,Degrees=>{0}];
R'P = QQ[symbol t,symbol x,symbol y,symbol z,symbol w,symbol u,Degrees=>{0,1,1,1,1,1}];
h = map(R'P,R'B);

t = R'P_0;
x = R'P_1;
y = R'P_2;
z = R'P_3;
w = R'P_4;
u = R'P_5;

-- ********************
f1 = x*y*z - t*(x^3 + y^3 + z^3 + u^3 + w^3);
f2 = u*w - t*x*y - t*z^2;
-- This is a degeneration of a smooth K3 surface of degree 6 
-- to six copies of ℙ² arranged like a triangular bipyramid 
-- (two tetrahedra glued along a common face).
-- ********************
f1 = x*y*z - t*(x^3 + y^3 + z^3 + w^3 + u^3);
f2 = u*w - t*x*y - z^2;
-- This is a degeneration of a smooth K3 surface of degree 6 
-- to a tetrahedral arrangement of four surfaces.
-- ********************

ff = {f1,f2};
d = 2;
fam = projectiveGlsFamily(h,ff,d,Verbose=>true);


-- ====================================================
-- PROJECTIVE SURFACES, THREE EQUATIONS
-- ====================================================

R'B = QQ[symbol t,Degrees=>{0}];
R'P = QQ[symbol t,symbol x,symbol y,symbol z,symbol w,symbol u,symbol v,Degrees=>{0,1,1,1,1,1,1}];
h = map(R'P,R'B);


t = R'P_0;
x = R'P_1;
y = R'P_2;
z = R'P_3;
w = R'P_4;
u = R'P_5;
v = R'P_6;

-- *************************
f1 = x*y - t*(z^2 + w^2);
f2 = z*w - t*(u^2 + v^2);
f3 = u*v - t*(x^2 + y^2);
-- This is a degeneration of a K3 surface of degree 8
-- to an octahedral arrangement of eight copies of ℙ².
-- *************************

ff = {f1,f2,f3};
d = 2;
fam = projectiveGlsFamily(h,ff,d,Verbose=>true);


-- ===============================================
-- PROJECTIVE THREEFOLDS, TWO EQUATIONS
-- ===============================================

R'B = QQ[symbol t, Degrees=>{0}];
R'P = QQ[symbol t,symbol x,symbol y,symbol z,symbol w,symbol u,symbol v, Degrees=>{0,1,1,1,1,1,1}];
h = map(R'P,R'B);

t = R'P_0;
x = R'P_1;
y = R'P_2;
z = R'P_3;
w = R'P_4;
u = R'P_5;
v = R'P_6;

-- ****************************************
f1 = x*y - z^2 + t^2*(u^2 + v^2 + w^2);
f2 = z*w - t*(u*v - x^2 - y^2);
-- This is Example 2.21 in the present article.
-- The equations were (up to minor changes) suggested by Alessio Corti
-- as a projective variant of Example 2.16.
-- (As in the main text, note that we do not prove this to be indeed the case.)
-- ****************************************

ff = {f1,f2};
d = 3;
fam = projectiveGlsFamily(h,ff,d,Verbose=>true);

